Weakening the effect of boundaries: `diffusion-free' boundary conditions as a `do least harm' alternative to Neumann

In this note, we discuss a poorly known alternative boundary condition to the usual Neumann or `stress-free' boundary condition typically used to weaken boundary layers when diffusion is present but very small. These `diffusion-free' boundary conditions were first developed (as far as the authors know) in 1995 (Sureshkumar & Beris, J. Non-Newtonian Fluid Mech., vol 60, 53-80, 1995) in viscoelastic flow modelling but are worthy of general consideration in other research areas. To illustrate their use, we solve two simple ODE problems and then treat a PDE problem - the inertial wave eigenvalue problem in a rotating cylinder, sphere and spherical shell for small but non-zero Ekman number $E$. Where inviscid inertial waves exist (cylinder and sphere), the viscous flows in the Ekman boundary layer are $O(E^{1/2})$ weaker than for the corresponding stress-free layer and fully $O(E)$ weaker than in a non-slip layer. These diffusion-free boundary conditions can also be used with hyperdiffusion and provide a systematic way to generate as many further boundary conditions as required. The weakening effect of this boundary condition could allow precious numerical resources to focus on other areas of the flow and thereby make smaller, more realistic values of diffusion accessible to simulations.

==> lineplot.m <==

dullblue   = [0     0.447 0.741];
orange     = [0.850 0.325 0.098];
mustard    = [0.929 0.694 0.125];
purple     = [0.494 0.184 0.556];
olivegreen = [0.466 0.674 0.188];
maroon     = [0.635 0.078 0.184];

d     = 1.9898;

% ns
load('../ns/line_4_70_ns.mat')
semilogy(r,sqrt(ke),'c','LineWidth',2)
hold on
plot(r(end),sqrt(ke(end)),'o', 'MarkerEdgeColor',mustard,'MarkerEdgeColor',mustard, 'MarkerSize',6)
max(sqrt(ke))
clear ke
load('../ns/line_5_50_ns.mat')
semilogy(r,sqrt(ke),'Color',purple,'LineWidth',2)
clear ke
load('../ns/line_6_80_ns.mat')
l1=semilogy(r,sqrt(ke),'LineWidth',12);
%l1.Color = [0.4940, 0.1840, 0.5560, 0.2];
l1.Color = [0, 0, 1, 0.2]; 
load('../ns/line_6_90_ns.mat')
semilogy(r,sqrt(ke),'b','LineWidth',2)
hold on
plot(r(end),sqrt(ke(end)),'o', 'MarkerEdgeColor','b', 'MarkerFaceColor','b','MarkerSize',6)
% fs
load('../fs/line_6_100_fs.mat')
semilogy(r,sqrt(ke),'k','LineWidth',1) 
max(sqrt(ke))
hold on
plot(r(end),sqrt(ke(end)),'o', 'MarkerFaceColor','k', 'MarkerEdgeColor','k', 'MarkerSize',6)
% ic
load('../ic/line_6_90_ic.mat')
l1=semilogy(r,sqrt(ke),'LineWidth',12);
l1.Color = [1, 0, 0, 0.2];
load('../ic/line_6_110_ic.mat')
semilogy(r,sqrt(ke),'r','LineWidth',2) 
max(sqrt(ke))
plot(r(end),sqrt(ke(end)),'o', 'MarkerFaceColor','r', 'MarkerEdgeColor','r', 'MarkerSize',6)

axis([0 1.05 0 10])
plot([1 1],[1e-9 10],':k', 'LineWidth',1)
xlabel('r','FontSize',14)
ylabel('|u|', 'FontSize',14)

hold off


